The LifeV library: engineering mathematics beyond the proof of concept

LifeV is a library for the finite element (FE) solution of partial differential equations in one, two, and three dimensions. It is written in C++ and designed to run on diverse parallel architectures, including cloud and high performance computing facilities. In spite of its academic research nature, meaning a library for the development and testing of new methods, one distinguishing feature of LifeV is its use on real world problems and it is intended to provide a tool for many engineering applications. It has been actually used in computational hemodynamics, including cardiac mechanics and fluid-structure interaction problems, in porous media, ice sheets dynamics for both forward and inverse problems. In this paper we give a short overview of the features of LifeV and its coding paradigms on simple problems. The main focus is on the parallel environment which is mainly driven by domain decomposition methods and based on external libraries such as MPI, the Trilinos project, HDF5 and ParMetis. Dedicated to the memory of Fausto Saleri.

==> constructor.cpp <==
\begin{verbatim}
// class for handling NavierStokes data
// input: datafile: description of the options, inclusive mesh filename
DataNavierStokes< RegionMesh3D<LinearTetra> > 
                                    dataNavierStokes( dataFile );
// class for mesh partitioning using ParMETIS
// input: mesh: whole mesh (each processor has a copy)
//        comm: MPI communicator
partitionMesh< RegionMesh3D<LinearTetra> >   
                       meshPart(dataNavierStokes.mesh(), comm);

// class for the Finite Element space (of the velocity)
// input: meshPart : partioned mesh
//        refFE_vel: reference finite element definition
//        qR_vel   : quadrature rule for volume integrals 
//        bdQr_vel : quadrature rule for surface integrals
//        3        : dimension of the state variable
//        comm     : mpi communicator
FESpace< RegionMesh3D<LinearTetra>, EpetraMap > 
      uFESpace(meshPart, refFE_vel, qR_vel, bdQr_vel, 3, comm);


// class for the Finite Element space (of the velocity)
// input: (...)
//        1        : dimension of the state variable
FESpace< RegionMesh3D<LinearTetra>, EpetraMap > 
     pFESpace(meshPart, refFE_press, qR_press, bdQr_press, 1, comm);


// Fluid solver class
// input: dataNavierStokes: dataNavierStokes handler
//        uFESpace : velocity finite element space
//        pFESpace : pressure finite element space
//        bcH      : boundary condition handler
//        comm     : mpi communicator
Oseen< RegionMesh3D<LinearTetra> > 
     fluid (dataNavierStokes, uFESpace, pFESpace, bcH, comm);
\end{verbatim}


==> iterate.cpp <==
\begin{verbatim}
template<typename Mesh, typename SolverType>
void Oseen<Mesh, SolverType>::iterate( bchandler_raw_type& bch )
{
// copying the matrix and the right hand side that have
// no boundary conditions set
  matrix_ptrtype matrFull( new matrix_type(*M_matrNoBC) );
  vector_type    rhsFull = M_rhsNoBC;

// applying the boundary conditions to the matrix and rhs
  applyBoundaryConditions( matrFull, rhsFull, bch);

// solve the system
  solveSystem( matrFull, rhsFull );

} // iterate()
\end{verbatim}



==> meshPartition.cpp <==
// Mesh
typedef RegionMesh< LinearTetra > mesh_Type;
boost::shared_ptr< mesh_Type > fullMeshPtr ( new mesh_Type ( Comm ) ); // Comm is the 																		  // MPI communicator

// For simplicity, generate structured mesh. However, in general,
// LifeV deals with unstructured meshes
// Building structured mesh, in this case a cube [-1,1]^3, which is handled as unstructured
regularMesh3D ( *fullMeshPtr, 0,
        dataFile( "mesh/nx", 15 ), dataFile( "mesh/ny", 15 ),
        dataFile( "mesh/nz", 15 ), dataFile ( "mesh/verbose", false ),
        2.0, 2.0, 2.0, -1.0,-1.0, -1.0 );

// Partitioning mesh, possibly with overlap
Teuchos::ParameterList params;
params.set<std::string>("graph-lib","parmetis");
params.set<int>("overlap",0);
MeshPartitionTool< mesh_Type > meshCutter(fullMeshPtr,Comm,param);
if (! meshCutter.success() )
{
  std::cout << "Partitioning failed." << std::endl;
  return EXIT_FAILURE;
}

boost::shared_ptr< mesh_Type > localMeshPtr = meshCutter.meshPart();
// Clearing global mesh to save memory
fullMeshPtr.reset();

